ChatGPT and Other Large Language Models as Evolutionary Engines for Online Interactive Collaborative Game Design

Large language models (LLMs) have taken the scientific world by storm, changing the landscape of natural language processing and human-computer interaction. These powerful tools can answer complex questions and, surprisingly, perform challenging creative tasks (e.g., generate code and applications to solve problems, write stories, pieces of music, etc.). In this paper, we present a collaborative game design framework that combines interactive evolution and large language models to simulate the typical human design process. We use the former to exploit users' feedback for selecting the most promising ideas and large language models for a very complex creative task - the recombination and variation of ideas. In our framework, the process starts with a brief and a set of candidate designs, either generated using a language model or proposed by the users. Next, users collaborate on the design process by providing feedback to an interactive genetic algorithm that selects, recombines, and mutates the most promising designs. We evaluated our framework on three game design tasks with human designers who collaborated remotely.

==> figures/.ipynb_checkpoints/figure_generation-checkpoint.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Figure Generation "
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Voting counts minimalist videogames "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "vote_file = os.path.join('min_data', 'submitted_votes.csv')\n",
    "votes = pd.read_csv(vote_file, sep=\"|\", names=['timestamp', 'id', 'vote', 'comment'], parse_dates=[0], index_col = 0)\n",
    "resampled_votes = votes['id'].rolling('4H').count().resample('4H').first()\n",
    "resampled_votes = resampled_votes.fillna(0)\n",
    "resampled_votes = resampled_votes[:'2023-1-28 16:00']\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "fig, ax = plt.subplots() \n",
    "sns.lineplot(data=resampled_votes, marker='o')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('#Votes')\n",
    "plt.setp(ax.get_xticklabels(), rotation=30, ha=\"right\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('min_votes.png', dpi=300)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Voting counts minimalist boardgame "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "vote_file = os.path.join('bg_data', 'submitted_votes.csv')\n",
    "votes = pd.read_csv(vote_file, sep=\"|\", names=['timestamp', 'id', 'vote', 'comment'], parse_dates=[0], index_col = 0)\n",
    "resampled_votes = votes['id'].rolling('4H').count().resample('4H').first()\n",
    "resampled_votes = resampled_votes.fillna(0)\n",
    "resampled_votes = resampled_votes[:'2023-1-28 16:00']\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "fig, ax = plt.subplots() \n",
    "sns.lineplot(data=resampled_votes, marker='o')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('#Votes')\n",
    "plt.setp(ax.get_xticklabels(), rotation=30, ha=\"right\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('bg_votes.png', dpi=300)\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lenght of the concepts minimalist videogame"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "stats_file = os.path.join('min_data', 'exp_stats.csv')\n",
    "stats = pd.read_csv(stats_file)\n",
    "\n",
    "stats = stats[['gen', 'lenght']].groupby('gen').agg(max_lenght=('lenght', 'max'), mean_lenght=('lenght', 'mean'))\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.lineplot(data=stats.rolling(5).mean(), x='gen', y='mean_lenght', marker='o')\n",
    "plt.ylim(0,1400)\n",
    "plt.xlabel(\"Generation\")\n",
    "plt.ylabel(\"Mean game description length\")\n",
    "plt.savefig(\"min_lenght.png\", dpi=300)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lenght of the concepts boardgame"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "stats_file = os.path.join('bg_data', 'exp_stats.csv')\n",
    "stats = pd.read_csv(stats_file)\n",
    "\n",
    "stats = stats[['gen', 'lenght']].groupby('gen').agg(max_lenght=('lenght', 'max'), mean_lenght=('lenght', 'mean'))\n",
    "\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.lineplot(data=stats.rolling(5).mean(), x='gen', y='mean_lenght', marker='o')\n",
    "plt.ylim(0,2500)\n",
    "plt.xlabel(\"Generation\")\n",
    "plt.ylabel(\"Mean game description length\")\n",
    "plt.savefig(\"bg_lenght.png\", dpi=300)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Word cloud minalist videogame"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pop20230125_095324\n",
      "pop20230125_095859\n",
      "pop20230125_100332\n",
      "pop20230125_125527\n",
      "pop20230125_125654\n",
      "pop20230125_130047\n",
      "pop20230125_175704\n",
      "pop20230125_175945\n",
      "pop20230125_180306\n",
      "pop20230125_180543\n",
      "pop20230126_100154\n",
      "pop20230126_100549\n",
      "pop20230126_101005\n",
      "pop20230126_134515\n",
      "pop20230126_134823\n",
      "pop20230126_135154\n",
      "pop20230126_180118\n",
      "pop20230126_180455\n",
      "pop20230126_180722\n",
      "pop20230126_181129\n",
      "pop20230127_093045\n",
      "pop20230127_093554\n",
      "pop20230127_093922\n",
      "pop20230127_140640\n",
      "pop20230127_141107\n",
      "pop20230127_141300\n",
      "pop20230127_182924\n",
      "pop20230127_183152\n",
      "pop20230127_183508\n",
      "pop20230127_183705\n",
      "pop20230201_181120\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import json\n",
    "from wordcloud import WordCloud, STOPWORDS, ImageColorGenerator\n",
    "\n",
    "target_dir = 'min_wc'\n",
    "data_dir = 'min_data'\n",
    "if not os.path.exists(target_dir):\n",
    "    os.mkdir(target_dir)\n",
    "stopwords = set(STOPWORDS)\n",
    "stopwords.add(\"game\")\n",
    "stopwords.add(\"level\")\n",
    "stopwords.add(\"player\")\n",
    "stopwords.add(\"design\")\n",
    "stopwords.add(\"name\")\n",
    "stopwords.add(\"concept\")\n",
    "stopwords.add(\"instructions\")\n",
    "stopwords.add(\"resources\")\n",
    "\n",
    "\n",
    "games_text = {}\n",
    "\n",
    "gen = 0\n",
    "for pop in sorted(os.listdir(data_dir)):\n",
    "    if pop.startswith(\"pop2023\"):\n",
    "        print(pop)\n",
    "        gen += 1\n",
    "        curr_text = \"\"\n",
    "        for g in os.listdir(os.path.join(data_dir,pop)):\n",
    "            with open(os.path.join(data_dir,pop, g), \"r\") as f:\n",
    "                game = json.load(f)\n",
    "                curr_text += game['description']\n",
    "        games_text[gen] = curr_text\n",
    "\n",
    "# create a word cloud for each generation in the dictionary games_text\n",
    "for gen, text in games_text.items():\n",
    "    wordcloud = WordCloud(max_font_size=50, max_words=100, background_color=\"white\", stopwords=stopwords).generate(text)\n",
    "    filename = os.path.join(target_dir, \"wordcloud_gen{}.png\".format(gen))\n",
    "    wordcloud.to_file(filename)\n",
    "\n",
    "                \n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Word cloud minalist boardgame"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pop20230125_092406\n",
      "pop20230125_092607\n",
      "pop20230125_093821\n",
      "pop20230125_123831\n",
      "pop20230125_124003\n",
      "pop20230125_124717\n",
      "pop20230125_173954\n",
      "pop20230125_174534\n",
      "pop20230125_175203\n",
      "pop20230125_181059\n",
      "pop20230126_094002\n",
      "pop20230126_094923\n",
      "pop20230126_095456\n",
      "pop20230126_132208\n",
      "pop20230126_133150\n",
      "pop20230126_134004\n",
      "pop20230126_181628\n",
      "pop20230126_181939\n",
      "pop20230126_182301\n",
      "pop20230126_183135\n",
      "pop20230127_091126\n",
      "pop20230127_091713\n",
      "pop20230127_092750\n",
      "pop20230127_134123\n",
      "pop20230127_134414\n",
      "pop20230127_135411\n",
      "pop20230127_181352\n",
      "pop20230127_181514\n",
      "pop20230127_182206\n",
      "pop20230127_182533\n",
      "pop20230201_181255\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import json\n",
    "from wordcloud import WordCloud, STOPWORDS, ImageColorGenerator\n",
    "\n",
    "target_dir = 'bg_wc'\n",
    "data_dir = 'bg_data'\n",
    "if not os.path.exists(target_dir):\n",
    "    os.mkdir(target_dir)\n",
    "stopwords = set(STOPWORDS)\n",
    "stopwords.add(\"game\")\n",
    "stopwords.add(\"level\")\n",
    "stopwords.add(\"player\")\n",
    "stopwords.add(\"players\")\n",
    "stopwords.add(\"design\")\n",
    "stopwords.add(\"name\")\n",
    "stopwords.add(\"concept\")\n",
    "stopwords.add(\"rules\")\n",
    "stopwords.add(\"piece\")\n",
    "stopwords.add(\"pieces\")\n",
    "stopwords.add(\"board\")\n",
    "stopwords.add(\"tile\")\n",
    "stopwords.add(\"tiles\")\n",
    "stopwords.add(\"number\")\n",
    "stopwords.add(\"objective\")\n",
    "\n",
    "\n",
    "games_text = {}\n",
    "\n",
    "gen = 0\n",
    "for pop in sorted(os.listdir(data_dir)):\n",
    "    if pop.startswith(\"pop2023\"):\n",
    "        print(pop)\n",
    "        gen += 1\n",
    "        curr_text = \"\"\n",
    "        for g in os.listdir(os.path.join(data_dir,pop)):\n",
    "            with open(os.path.join(data_dir,pop, g), \"r\") as f:\n",
    "                game = json.load(f)\n",
    "                curr_text += game['description']\n",
    "        games_text[gen] = curr_text\n",
    "\n",
    "# create a word cloud for each generation in the dictionary games_text\n",
    "for gen, text in games_text.items():\n",
    "    wordcloud = WordCloud(max_font_size=50, max_words=100, background_color=\"white\", stopwords=stopwords).generate(text)\n",
    "    filename = os.path.join(target_dir, \"wordcloud_gen{}.png\".format(gen))\n",
    "    wordcloud.to_file(filename)\n",
    "\n",
    "                \n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3 (default, Mar 27 2019, 16:54:48) \n[Clang 4.0.1 (tags/RELEASE_401/final)]"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "2cf68e8de14f68183a205a2d97406483e6d9ea046e21a115fbff668dce9ad1bd"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/.ipynb_checkpoints/figure_pll-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "10ec38a6-1182-4071-b3a4-60221671a21d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "53c9fe62-f5c3-45bb-bd71-69473ced82c9",
   "metadata": {},
   "outputs": [],
   "source": [
    "vote_file_min = os.path.join('min_data', 'submitted_votes.csv')\n",
    "votes_min = pd.read_csv(vote_file_min, sep=\"|\", names=['timestamp', 'id', 'vote', 'comment'], parse_dates=[0], index_col = 0)\n",
    "resampled_votes_min = votes_min['id'].rolling('4H').count().resample('4H').first()\n",
    "resampled_votes_min = resampled_votes_min.fillna(0)\n",
    "resampled_votes_min = resampled_votes_min[:'2023-1-28 16:00']\n",
    "\n",
    "vote_file_bg = os.path.join('bg_data', 'submitted_votes.csv')\n",
    "votes_bg = pd.read_csv(vote_file_bg, sep=\"|\", names=['timestamp', 'id', 'vote', 'comment'], parse_dates=[0], index_col = 0)\n",
    "resampled_votes_bg = votes_bg['id'].rolling('4H').count().resample('4H').first()\n",
    "resampled_votes_bg = resampled_votes_bg.fillna(0)\n",
    "resampled_votes_bg = resampled_votes_bg[:'2023-1-28 16:00']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "99eb0d2e-7321-4841-9283-1ddfa5935391",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/tc/0nq0vzbs13n7kljxqscg1f5h0000gn/T/ipykernel_58690/119661372.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(labels)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,6)) \n",
    "plt.rc('legend',fontsize=16)\n",
    "sns.lineplot(data=resampled_votes_min, marker='o', linestyle='dotted',markersize=8, color='#666666',label=\"Video Game Task\")\n",
    "\n",
    "sns.lineplot(data=resampled_votes_bg, marker='s',linestyle='solid',markersize=8, color='k', label='Board Game Task')\n",
    "plt.xlabel('Experiment Day', fontsize=16)\n",
    "plt.ylabel('Number of Evaluations', fontsize=16)\n",
    "labels = ['day 1 00:00', 'day 1 12:00', 'day 2 00:00', 'day 2 12:00', 'day 3 00:00', 'day 3 12:00', 'day 4 00:00', 'day 4 12:00','day 5 00:00']\n",
    "ax.set_xticklabels(labels)\n",
    "plt.setp(ax.get_xticklabels(), rotation=30, ha=\"right\")\n",
    "# plt.setp(labels, rotation=30, ha=\"right\")\n",
    "# plt.setp(, rotation=30, ha=\"right\")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('all_votes.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "d0a0ac76-7ae6-458f-a3db-691b4f0fafcb",
   "metadata": {},
   "outputs": [],
   "source": [
    "stats_file_min = os.path.join('min_data', 'exp_stats.csv')\n",
    "stats_min = pd.read_csv(stats_file_min)\n",
    "\n",
    "stats_min = stats_min[['gen', 'lenght']].groupby('gen').agg(max_lenght=('lenght', 'max'), mean_lenght=('lenght', 'mean'))\n",
    "\n",
    "stats_file_bg = os.path.join('bg_data', 'exp_stats.csv')\n",
    "stats_bg = pd.read_csv(stats_file_bg)\n",
    "\n",
    "stats_bg = stats_bg[['gen', 'lenght']].groupby('gen').agg(max_lenght=('lenght', 'max'), mean_lenght=('lenght', 'mean'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "9544e813-6a09-41f3-b6d7-06b7d474bb5c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_style(\"whitegrid\")\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,6)) \n",
    "plt.rc('legend',fontsize=16)\n",
    "sns.lineplot(data=stats_min.rolling(5).mean()[:30], x='gen', y='mean_lenght', marker='o', linestyle='dotted',markersize=8, color='#666666',label=\"Video Game Task\")\n",
    "sns.lineplot(data=stats_bg.rolling(5).mean()[:30], x='gen', y='mean_lenght', marker='s',linestyle='solid',markersize=8, color='k', label='Board Game Task')\n",
    "\n",
    "plt.xlabel('Generation', fontsize=16)\n",
    "plt.ylabel('Average Length of Game Concepts', fontsize=16)\n",
    "plt.ylim([1000,2500])\n",
    "plt.xlim([4,31])\n",
    "plt.tight_layout()\n",
    "plt.legend(loc='upper left')\n",
    "plt.savefig('all_lengths.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2696d2e-1226-4258-856d-5aa2a12293e5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "89caf50d-f6d4-4842-b98e-c7b565d3cbe5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pop20230125_092406\n",
      "pop20230125_092607\n",
      "pop20230125_093821\n",
      "pop20230125_123831\n",
      "pop20230125_124003\n",
      "pop20230125_124717\n",
      "pop20230125_173954\n",
      "pop20230125_174534\n",
      "pop20230125_175203\n",
      "pop20230125_181059\n",
      "pop20230126_094002\n",
      "pop20230126_094923\n",
      "pop20230126_095456\n",
      "pop20230126_132208\n",
      "pop20230126_133150\n",
      "pop20230126_134004\n",
      "pop20230126_181628\n",
      "pop20230126_181939\n",
      "pop20230126_182301\n",
      "pop20230126_183135\n",
      "pop20230127_091126\n",
      "pop20230127_091713\n",
      "pop20230127_092750\n",
      "pop20230127_134123\n",
      "pop20230127_134414\n",
      "pop20230127_135411\n",
      "pop20230127_181352\n",
      "pop20230127_181514\n",
      "pop20230127_182206\n",
      "pop20230127_182533\n",
      "pop20230201_181255\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import json\n",
    "from wordcloud import WordCloud, STOPWORDS, ImageColorGenerator\n",
    "\n",
    "target_dir = 'bg_wc_800x600'\n",
    "data_dir = 'bg_data'\n",
    "if not os.path.exists(target_dir):\n",
    "    os.mkdir(target_dir)\n",
    "stopwords = set(STOPWORDS)\n",
    "stopwords.add(\"game\")\n",
    "stopwords.add(\"level\")\n",
    "stopwords.add(\"player\")\n",
    "stopwords.add(\"players\")\n",
    "stopwords.add(\"design\")\n",
    "stopwords.add(\"name\")\n",
    "stopwords.add(\"concept\")\n",
    "stopwords.add(\"rules\")\n",
    "stopwords.add(\"piece\")\n",
    "stopwords.add(\"pieces\")\n",
    "stopwords.add(\"board\")\n",
    "stopwords.add(\"tile\")\n",
    "stopwords.add(\"tiles\")\n",
    "stopwords.add(\"number\")\n",
    "stopwords.add(\"objective\")\n",
    "\n",
    "\n",
    "games_text = {}\n",
    "\n",
    "gen = 0\n",
    "for pop in sorted(os.listdir(data_dir)):\n",
    "    if pop.startswith(\"pop2023\"):\n",
    "        print(pop)\n",
    "        gen += 1\n",
    "        curr_text = \"\"\n",
    "        for g in os.listdir(os.path.join(data_dir,pop)):\n",
    "            with open(os.path.join(data_dir,pop, g), \"r\") as f:\n",
    "                game = json.load(f)\n",
    "                curr_text += game['description']\n",
    "        games_text[gen] = curr_text\n",
    "\n",
    "# create a word cloud for each generation in the dictionary games_text\n",
    "for gen, text in games_text.items():\n",
    "    wordcloud = WordCloud(width=800, height=600, max_font_size=150, max_words=100, colormap=\"Accent\", stopwords=stopwords).generate(text)\n",
    "    filename = os.path.join(target_dir, \"wordcloud_gen%02d.png\"%gen)\n",
    "    wordcloud.to_file(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "cd6eb756-670c-4045-a38c-d9d2d98a01e2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "pop20230125_095324\n",
      "pop20230125_095859\n",
      "pop20230125_100332\n",
      "pop20230125_125527\n",
      "pop20230125_125654\n",
      "pop20230125_130047\n",
      "pop20230125_175704\n",
      "pop20230125_175945\n",
      "pop20230125_180306\n",
      "pop20230125_180543\n",
      "pop20230126_100154\n",
      "pop20230126_100549\n",
      "pop20230126_101005\n",
      "pop20230126_134515\n",
      "pop20230126_134823\n",
      "pop20230126_135154\n",
      "pop20230126_180118\n",
      "pop20230126_180455\n",
      "pop20230126_180722\n",
      "pop20230126_181129\n",
      "pop20230127_093045\n",
      "pop20230127_093554\n",
      "pop20230127_093922\n",
      "pop20230127_140640\n",
      "pop20230127_141107\n",
      "pop20230127_141300\n",
      "pop20230127_182924\n",
      "pop20230127_183152\n",
      "pop20230127_183508\n",
      "pop20230127_183705\n",
      "pop20230201_181120\n"
     ]
    }
   ],
   "source": [
    "import os\n",
    "import json\n",
    "from wordcloud import WordCloud, STOPWORDS, ImageColorGenerator\n",
    "\n",
    "target_dir = 'min_wc_800x600'\n",
    "data_dir = 'min_data'\n",
    "if not os.path.exists(target_dir):\n",
    "    os.mkdir(target_dir)\n",
    "stopwords = set(STOPWORDS)\n",
    "stopwords.add(\"game\")\n",
    "stopwords.add(\"level\")\n",
    "stopwords.add(\"player\")\n",
    "stopwords.add(\"design\")\n",
    "stopwords.add(\"name\")\n",
    "stopwords.add(\"concept\")\n",
    "stopwords.add(\"instructions\")\n",
    "stopwords.add(\"resources\")\n",
    "\n",
    "\n",
    "games_text = {}\n",
    "\n",
    "gen = 0\n",
    "for pop in sorted(os.listdir(data_dir)):\n",
    "    if pop.startswith(\"pop2023\"):\n",
    "        print(pop)\n",
    "        gen += 1\n",
    "        curr_text = \"\"\n",
    "        for g in os.listdir(os.path.join(data_dir,pop)):\n",
    "            with open(os.path.join(data_dir,pop, g), \"r\") as f:\n",
    "                game = json.load(f)\n",
    "                curr_text += game['description']\n",
    "        games_text[gen] = curr_text\n",
    "\n",
    "# create a word cloud for each generation in the dictionary games_text\n",
    "for gen, text in games_text.items():\n",
    "    wordcloud = WordCloud(width=800, height=600, max_font_size=150, max_words=100, colormap=\"Accent\", stopwords=stopwords).generate(text)\n",
    "    \n",
    "    # wordcloud = WordCloud(max_font_size=50, max_words=100, background_color=\"white\", stopwords=stopwords).generate(text)\n",
    "    filename = os.path.join(target_dir, \"wordcloud_gen%02d.png\"%gen)\n",
    "    wordcloud.to_file(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d50b9e1f-fe5f-4840-8d44-ac7c044815ba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

